Device to Device Pairs Sharding based on Distance

In the conventional cellular system, devices are not allowed to communicate directly with each other in the licensed cellular bandwidth and all communications take place through the base stations. The users requirements has led the technology to become fast and faster. Multimedia rich data exchange, fast service, high quality voice calls, newer and more demanding applications, information at fingertips, everything requires technology and communication between devices. A constant need to increase network capacity for meeting the users growing demands has led to the growth of cellular communication networks from the first generation(1G) to the fifth generation(5G). There will be crores of connected devices in the coming future . A large number of connections are going to be heterogeneous, demanding lesser delays, higher data rates, superior throughput and enhanced system capacity. The available spectrum resources are limited and has to be flexibly used by mobile network operators to cope with the rising demands. An emerging facilitator of the upcoming high data rate demanding next-generation networks are device-to-device(D2D) communication. This paper has developed a model that establishes Device-to-Device (D2D) communication between two end-users without involving the eNB (evolved Node B). We have sharded the UEs and CUs based on the criteria of DISTANCE. To do so, we used the K-means clustering method.

==> IT_200_Project.c <==
/////////////////////////////////////////////////////////
/// 191 IT 122 [ Ishwar Chandra Mandal ]
/// 191 IT 132 [ Navaneeth P           ]
/// 191 IT 222 [ K Prajwal             ]
/// 191 IT 255 [ Tharun K              ]
/////////////////////////////////////////////////////////

#include "ns3/applications-module.h"
#include "ns3/config-store.h"
#include "ns3/core-module.h"
#include "ns3/internet-module.h"
#include "ns3/lte-module.h"
#include "ns3/mobility-module.h"
#include "ns3/network-module.h"
#include "ns3/point-to-point-module.h"
#include <bits/stdc++.h>
#include <cfloat>
#include <iostream>
#include <random>
#include <sstream>

#define k 3
#define n 10

using namespace ns3;
using namespace std;

struct Point {
    double x, y;
    int cluster;
    uint32_t nodeId1;
    uint32_t nodeId2;
    int nodeType;
    Ipv4Address nodeIp1;
    Ipv4Address nodeIp2;
    double minDist;

    Point(double x, double y, int type, uint32_t node1, uint32_t node2 = -1)
        : x(x)
        , y(y)
        , cluster(-1)
        , nodeId1(node1)
        , nodeId2(node2)
        , nodeType(type)
        , minDist(__DBL_MAX__)
    {
    }

    double distance(Point p)
    {
        return (p.x - x) * (p.x - x) + (p.y - y) * (p.y - y);
    }
};

void kMeansClustering(vector<Point>* points)
{
    vector<Point> centroids;
    srand(time(0));
    for (int i = 0; i < k; ++i) {
        for (vector<Point>::iterator x = points->begin(); x != points->end(); ++x) {
            if (x->nodeType == 1 && x->cluster == -1) {
                centroids.push_back(*x);
            }
        }
        for (vector<Point>::iterator c = begin(centroids); c != end(centroids); ++c) {
            int clusterId = c - begin(centroids);
            for (vector<Point>::iterator it = points->begin(); it != points->end(); ++it) {
                Point p = *it;
                double dist = c->distance(p);
                if (dist < p.minDist) {
                    p.minDist = dist;
                    p.cluster = clusterId;
                }
                *it = p;
            }
        }
    }
    vector<int> nPoints;
    vector<double> sumX, sumY;

    for (int j = 0; j < k; ++j) {
        nPoints.push_back(0);
        sumX.push_back(0.0);
        sumY.push_back(0.0);
    }

    for (vector<Point>::iterator it = points->begin(); it != points->end(); ++it) {
        int clusterId = it->cluster;
        nPoints[clusterId] += 1;
        sumX[clusterId] += it->x;
        sumY[clusterId] += it->y;

        it->minDist = __DBL_MAX__;
    }

    for (vector<Point>::iterator c = begin(centroids); c != end(centroids); ++c) {
        int clusterId = c - begin(centroids);
        c->x = sumX[clusterId] / nPoints[clusterId];
        c->y = sumY[clusterId] / nPoints[clusterId];
    }

    cout << "shard \t node_id \t node_ip_address \t x \t y \t z \t nodeType" << endl;

    sort(begin(*points), end(*points), [](Point const& p1, Point const& p2) {
        return p1.cluster < p2.cluster;
    });

    for (vector<Point>::iterator it = points->begin(); it != points->end(); ++it) {
        cout << it->cluster << " \t\t " << it->nodeId1 << " \t\t " << it->nodeIp1 << " \t " << it->x << " \t " << it->y << " \t " << 0 << " \t " << (it->nodeType == 1 ? "CU" : "UE") << endl;
        if (it->nodeType == 0) {
            cout << it->cluster << " \t\t " << it->nodeId2 << " \t\t " << it->nodeIp2 << " \t " << it->x << " \t " << it->y << " \t " << 0 << " \t " << (it->nodeType == 1 ? "CU" : "UE") << endl;
        }
    }

    cout << "\n\n";
}

int64_t printTime = 2500000000;

void monitor(std::string context, uint16_t cellId, uint16_t rnti, double rsrp, double sinr, uint8_t componentCarrierId)
{
    int64_t time = Simulator::Now().GetNanoSeconds();

    for (auto i = printTime; i <= time; i += 1000000000) {
        if (time >= i && time <= i + 1000000) {
            cout << time / (double)1e9 << "\t";
            cout << sinr << "\t";
            cout << "\n";
        }
    }
}

NS_LOG_COMPONENT_DEFINE("LteSlInCovrgCommMode1");

int main(int argc, char* argv[])
{
    Time simTime = Seconds(6);

    // Configure the scheduler
    Config::SetDefault("ns3::RrSlFfMacScheduler::Itrp", UintegerValue(0));

    //The number of RBs allocated per UE for Sidelink
    Config::SetDefault("ns3::RrSlFfMacScheduler::SlGrantSize", UintegerValue(5));

    //Set the frequency
    Config::SetDefault("ns3::LteEnbNetDevice::DlEarfcn", UintegerValue(100));
    Config::SetDefault("ns3::LteUeNetDevice::DlEarfcn", UintegerValue(100));
    Config::SetDefault("ns3::LteEnbNetDevice::UlEarfcn", UintegerValue(18100));
    Config::SetDefault("ns3::LteEnbNetDevice::DlBandwidth", UintegerValue(50));
    Config::SetDefault("ns3::LteEnbNetDevice::UlBandwidth", UintegerValue(50));

    // Set error models
    Config::SetDefault("ns3::LteSpectrumPhy::SlCtrlErrorModelEnabled", BooleanValue(true));
    Config::SetDefault("ns3::LteSpectrumPhy::SlDataErrorModelEnabled", BooleanValue(true));
    Config::SetDefault("ns3::LteSpectrumPhy::DropRbOnCollisionEnabled", BooleanValue(false));

    ConfigStore inputConfig;
    inputConfig.ConfigureDefaults();

    //Set the UEs power in dBm
    Config::SetDefault("ns3::LteUePhy::TxPower", DoubleValue(23.0));

    //Set the eNBs power in dBm
    //cHJhandhbG5hdmFuZWV0aHRoYXJ1bmlzaHdhcg==
    Config::SetDefault("ns3::LteEnbPhy::TxPower", DoubleValue(30.0));

    //Sidelink bearers activation time
    Time slBearersActivationTime = Seconds(2.0);

    //Create the helpers
    Ptr<LteHelper> lteHelper = CreateObject<LteHelper>();

    //Create and set the EPC helper
    Ptr<PointToPointEpcHelper> epcHelper = CreateObject<PointToPointEpcHelper>();
    lteHelper->SetEpcHelper(epcHelper);

    ////Create Sidelink helper and set lteHelper (ishwar)
    Ptr<LteSidelinkHelper> proseHelper = CreateObject<LteSidelinkHelper>();
    proseHelper->SetLteHelper(lteHelper);

    //Set pathloss model
    lteHelper->SetAttribute("PathlossModel", StringValue("ns3::Cost231PropagationLossModel"));

    //Enable Sidelink
    lteHelper->SetAttribute("UseSidelink", BooleanValue(true));

    //Sidelink Round Robin scheduler (it222)
    lteHelper->SetSchedulerType("ns3::RrSlFfMacScheduler");

    //Create nodes (eNb + UEs)
    NodeContainer enbNode;
    enbNode.Create(1);

    NodeContainer ueNodes;
    NodeContainer ueClients;
    NodeContainer ueServers;
    std::vector<NodeContainer> uePairs(n);

    for (uint32_t i = 0; i < n; ++i) {
        NodeContainer pair;
        pair.Create(2);

        ueClients.Add(pair.Get(0));
        ueServers.Add(pair.Get(1));

        ueNodes.Add(pair);

        uePairs[i].Add(pair);
    }

    NodeContainer cuNodes;
    cuNodes.Create(k);

    //Position of the nodes
    Ptr<ListPositionAllocator> positionAllocEnb = CreateObject<ListPositionAllocator>();
    positionAllocEnb->Add(Vector(0.0, 0.0, 0.0));

    random_device seed;
    mt19937 gen(seed());
    uniform_real_distribution<float> dist(0.0, 50.0);

    int x1, y1, x2, y2;
    vector<Point> points;

    Ptr<ListPositionAllocator> positionAllocUe[n];
    for (int i = 0; i < n; i++) {
        x1 = dist(gen);
        y1 = dist(gen);

        x2 = x1 + 10;
        y2 = y1 + 10;

        points.push_back(Point((x1 + x2) / 2, (y1 + y2) / 2, 0, uePairs[i].Get(0)->GetId(), uePairs[i].Get(1)->GetId()));

        positionAllocUe[i] = CreateObject<ListPositionAllocator>();
        positionAllocUe[i]->Add(Vector(x1, y1, 0.0));
        positionAllocUe[i]->Add(Vector(x2, y2, 0.0));
    }

    Ptr<ListPositionAllocator> positionAllocCu[k];
    for (int i = 0; i < k; i++) {
        x1 = dist(gen);
        y1 = dist(gen);
        points.push_back(Point(x1, y1, 1, cuNodes.Get(i)->GetId()));
        positionAllocCu[i] = CreateObject<ListPositionAllocator>();
        positionAllocCu[i]->Add(Vector(x1, y1, 0.0));
    }

    //Install mobility
    MobilityHelper mobilityeNodeB;
    mobilityeNodeB.SetMobilityModel("ns3::ConstantPositionMobilityModel");
    mobilityeNodeB.SetPositionAllocator(positionAllocEnb);
    mobilityeNodeB.Install(enbNode);

    MobilityHelper mobilityUe[n];
    for (int i = 0; i < n; i++) {
        mobilityUe[i].SetMobilityModel("ns3::ConstantPositionMobilityModel");
        mobilityUe[i].SetPositionAllocator(positionAllocUe[i]);
        mobilityUe[i].Install(uePairs[i]);
    }

    MobilityHelper mobilityCu[k];
    for (int i = 0; i < k; i++) {
        mobilityCu[i].SetMobilityModel("ns3::ConstantPositionMobilityModel");
        mobilityCu[i].SetPositionAllocator(positionAllocCu[i]);
        mobilityCu[i].Install(cuNodes.Get(i));
    }

    //Install LTE devices to the nodes and fix the random number stream (it132)
    int64_t randomStream = 1;

    NetDeviceContainer enbDevs = lteHelper->InstallEnbDevice(enbNode);
    randomStream += lteHelper->AssignStreams(enbDevs, randomStream);

    NetDeviceContainer ueDevs = lteHelper->InstallUeDevice(ueNodes);
    randomStream += lteHelper->AssignStreams(ueDevs, randomStream);

    NetDeviceContainer cuDevs = lteHelper->InstallUeDevice(cuNodes);
    randomStream += lteHelper->AssignStreams(cuDevs, randomStream);

    //Configure Sidelink Pool
    Ptr<LteSlEnbRrc> enbSidelinkConfiguration = CreateObject<LteSlEnbRrc>();
    enbSidelinkConfiguration->SetSlEnabled(true);

    //Preconfigure pool for the group
    LteRrcSap::SlCommTxResourcesSetup pool;

    pool.setup = LteRrcSap::SlCommTxResourcesSetup::SCHEDULED;

    //BSR timers (it255)
    pool.scheduled.macMainConfig.periodicBsrTimer.period = LteRrcSap::PeriodicBsrTimer::sf16;
    pool.scheduled.macMainConfig.retxBsrTimer.period = LteRrcSap::RetxBsrTimer::sf640;

    //MCS
    pool.scheduled.haveMcs = true;
    pool.scheduled.mcs = 16;

    //resource pool
    LteSlResourcePoolFactory pfactory;
    pfactory.SetHaveUeSelectedResourceConfig(false); //since we want eNB to schedule

    //Control
    pfactory.SetControlPeriod("sf40");
    pfactory.SetControlBitmap(0x00000000FF); //8 subframes for PSCCH
    pfactory.SetControlOffset(0);
    pfactory.SetControlPrbNum(22);
    pfactory.SetControlPrbStart(0);
    pfactory.SetControlPrbEnd(49);

    //Data: The ns3::RrSlFfMacScheduler is responsible to handle the parameters (navaneeth)

    pool.scheduled.commTxConfig = pfactory.CreatePool();

    uint32_t groupL2Address = 255;

    enbSidelinkConfiguration->AddPreconfiguredDedicatedPool(groupL2Address, pool);
    lteHelper->InstallSidelinkConfiguration(enbDevs, enbSidelinkConfiguration);

    //pre-configuration for the UEs
    Ptr<LteSlUeRrc> ueSidelinkConfiguration = CreateObject<LteSlUeRrc>();
    ueSidelinkConfiguration->SetSlEnabled(false);
    LteRrcSap::SlPreconfiguration preconfiguration;
    ueSidelinkConfiguration->SetSlPreconfiguration(preconfiguration);
    lteHelper->InstallSidelinkConfiguration(ueDevs, ueSidelinkConfiguration);

    NodeContainer allNodes;
    allNodes.Add(ueNodes);
    allNodes.Add(cuNodes);

    NetDeviceContainer allDevs;
    allDevs.Add(ueDevs);
    allDevs.Add(cuDevs);

    InternetStackHelper internet;
    internet.Install(allNodes);
    Ipv4Address groupAddress4("225.0.0.0"); //use multicast address as destination

    //Install the IP stack on the UEs and assign IP address (prajwal)
    Ipv4InterfaceContainer allIpIface;
    allIpIface = epcHelper->AssignUeIpv4Address(NetDeviceContainer(allDevs));

    Ipv4StaticRoutingHelper ipv4RoutingHelper;
    for (uint32_t i = 0; i < allNodes.GetN(); ++i) {
        Ptr<Node> allNode = allNodes.Get(i);

        // Set the default gateway for the UEIpv4Address
        Ptr<Ipv4StaticRouting> ueStaticRouting = ipv4RoutingHelper.GetStaticRouting(allNode->GetObject<Ipv4>());
        ueStaticRouting->SetDefaultRoute(epcHelper->GetUeDefaultGatewayAddress(), 1);
    }

    Address remoteAddress = InetSocketAddress(groupAddress4, 8000);
    Address localAddress = InetSocketAddress(Ipv4Address::GetAny(), 8000);
    Ptr<LteSlTft> tft = Create<LteSlTft>(LteSlTft::BIDIRECTIONAL, groupAddress4, groupL2Address);

    for (int i = 0; i < n; i++) {
        points[i].nodeIp1 = uePairs[i].Get(0)->GetObject<Ipv4L3Protocol>()->GetAddress(1, 0).GetLocal();
        points[i].nodeIp2 = uePairs[i].Get(1)->GetObject<Ipv4L3Protocol>()->GetAddress(1, 0).GetLocal();
    }

    for (int i = 0; i < k; i++) {
        points[n + i].nodeIp1 = cuNodes.Get(i)->GetObject<Ipv4L3Protocol>()->GetAddress(1, 0).GetLocal();
    }

    //Attach each UE to the best available eNB
    lteHelper->Attach(ueDevs);
    lteHelper->Attach(cuDevs);

    kMeansClustering(&points);

    ///*** Configure applications (tharun) ***///

    //Set Application in the UEs
    OnOffHelper sidelinkClient("ns3::UdpSocketFactory", remoteAddress);
    sidelinkClient.SetConstantRate(DataRate("16KB/s"), 200);
    for (int shard = 0; shard < k; ++shard) {
        int time = 2;

        for (auto&& uePair : uePairs) {
            for (auto&& point : points) {
                if (point.cluster == shard && uePair.Get(0)->GetId() == point.nodeId1) {
                    ApplicationContainer clientApp = sidelinkClient.Install(uePair.Get(0));
                    clientApp.Start(Seconds(time));
                    clientApp.Stop(simTime);
                    time += 1;
                }
            }
        }
    }

    ApplicationContainer serverApps;
    PacketSinkHelper sidelinkSink("ns3::UdpSocketFactory", localAddress);
    serverApps = sidelinkSink.Install(ueServers);
    serverApps.Start(Seconds(2.0));

    proseHelper->ActivateSidelinkBearer(slBearersActivationTime, ueDevs, tft);

    ///*** End of application configuration (it122) ***//

    vector<vector<Point>> shards(k);
    for (auto&& point : points) {
        if (point.nodeType == 0) {
            shards[point.cluster].push_back(point);
        }
    }

    cout << "\nSINR\n"
         << "\n";
    cout << "Time(s)"
         << "\t"
         << "sinr"
         << "\n";

    for (auto&& shard : shards) {
        for (auto&& point : shard) {
            Config::Connect("/NodeList/" + to_string(point.nodeId2) + "/DeviceList/0/$ns3::LteUeNetDevice/ComponentCarrierMapUe/*/LteUePhy/ReportCurrentCellRsrpSinr", MakeCallback(&monitor));
        }
    }

    //Enabling Sidelink traces...
    lteHelper->EnableSidelinkTraces();

    Simulator::Stop(simTime);

    Simulator::Run();
    Simulator::Destroy();
    return 0;
}

